Fortress: Securing IoT Peripherals with Trusted Execution Environments

With the increasing popularity of Internet of Things (IoT) devices, securing sensitive user data has emerged as a major challenge. These devices often collect confidential information, such as audio and visual data, through peripheral inputs like microphones and cameras. Such sensitive information is then exposed to potential threats, either from malicious software with high-level access rights or transmitted (sometimes inadvertently) to untrusted cloud services. In this paper, we propose a generic design to enhance the privacy in IoT-based systems by isolating peripheral I/O memory regions in a secure kernel space of a trusted execution environment (TEE). Only a minimal set of peripheral driver code, resident within the secure kernel, can access this protected memory area. This design effectively restricts any unauthorised access by system software, including the operating system and hypervisor. The sensitive peripheral data is then securely transferred to a user-space TEE, where obfuscation mechanisms can be applied before it is relayed to third parties, e.g., the cloud. To validate our architectural approach, we provide a proof-of-concept implementation of our design by securing an audio peripheral based on inter-IC sound (I2S), a serial bus to interconnect audio devices. The experimental results show that our design offers a robust security solution with an acceptable computational overhead.

==> clean.sh <==
rm -f *.aux *.blg *.log *.gz *.out


==> make.sh <==
#!/bin/bash

LATEX=pdflatex
#LATEX=xelatex

for i in `find . -name *.eps`
do
    f_=${i%.eps}
    if [[ $f_.eps -nt $f_.pdf || ! -e $f_.pdf ]]
    then
	epstopdf $i
    fi
done

$LATEX main
bibtex   main
$LATEX main
$LATEX main



==> plots/data/data_analysis.py <==
#
# Author: Peterson Yuhala
# Script to do simple data analysis on csv files
# For example: compare the average ratios of columns
#

import os
import subprocess
import time
import csv
import math
import statistics 
import pandas
from random import randint

FILE1 = "./bench_copy.csv"
FILE2 = "./bench_copy.csv"

NAN0 = 0.000000001
MICRO = 0.000001
MILLIS = 0.001

#
# Columns to be compared: should be the same as in csv files
# Ratios are col1/col2
#
def get_avg_ratios(col1_name,col2_name):
    col1 = pandas.read_csv(FILE1)[col1_name].tolist()
    col2 = pandas.read_csv(FILE2)[col2_name].tolist()

    #col1 = col1.tolist()
    #col2 = col2.tolist()

    #print(f'Col1: {col1}')
    #print(f'Col2: {col2}')

    #get min list size
    size = min(len(col1),len(col2))
    print(f'Col 1: {col1}')
    print(f'Col 2: {col2}')
    print(f'Min size is: {size}')

    #calculate average ratios
    ratios = []

    for i in range(size):
        cur = col1[i]/(col2[i])
        ratios.append(cur)
    
    print(f'Ratios: {ratios}')
    meanRatio = statistics.mean(ratios)
    print(f'>>>>>>>>>>>> Average ratio: {meanRatio}')
    return meanRatio

# some column names in benchmarking files: 
#"out->in(s)","in->out(s)","no-proxy-out(ns)","no-proxy-in(ns)"
#"no proxy in (ns)", "no proxy out(ns)" "in->out","out->in(ns)", "in->out+serial(ns)","out->in+serial(ns)"

# replace the parameters with the names of the columns to be compared 

#
# Input the two columns to be compared for the input files listed
# above. This function will return the average of all col1/col2 ratios
# 
# Debug tip: if any errors, make sure the column names have spaces; if 
# they have, enter them as inputs below with exactly the same number of 
# whitespaces
#
#
get_avg_ratios("OPTEE-TA-with-flush","Linux-App-with-flush")


==> plots/temp/data/data_analysis.py <==
#
# Author: Peterson Yuhala
# Script to do simple data analysis on csv files
# For example: compare the average ratios of columns
#

import os
import subprocess
import time
import csv
import math
import statistics 
import pandas
from random import randint

FILE1 = "./macro_regression.csv"
FILE2 = "./macro_regression.csv"

NAN0 = 0.000000001
MICRO = 0.000001
MILLIS = 0.001

#
# Columns to be compared: should be the same as in csv files
# Ratios are col1/col2
#
def get_avg_ratios(col1_name,col2_name):
    col1 = pandas.read_csv(FILE1)[col1_name].tolist()
    col2 = pandas.read_csv(FILE2)[col2_name].tolist()

    #col1 = col1.tolist()
    #col2 = col2.tolist()

    #print(f'Col1: {col1}')
    #print(f'Col2: {col2}')

    #get min list size
    size = min(len(col1),len(col2))
    print(f'Col 1: {col1}')
    print(f'Col 2: {col2}')
    print(f'Min size is: {size}')

    #calculate average ratios
    ratios = []

    for i in range(size):
        cur = col1[i]/(col2[i])
        ratios.append(cur)
    
    print(f'Ratios: {ratios}')
    meanRatio = statistics.mean(ratios)
    print(f'>>>>>>>>>>>> Average ratio: {meanRatio}')
    return meanRatio



# replace the parameters with the names of the columns to be compared 

#
# Input the two columns to be compared for the input files listed
# above. This function will return the average of all col1/col2 ratios
# 
# Debug tip: if any errors, make sure the column names have spaces; if 
# they have, enter them as inputs below with exactly the same number of 
# whitespaces
#
#

#
# percent improvement = 100 * (nopart - part)/ nopart
#

nopart_part = get_avg_ratios("sgx_nopart(ms)","sgx_part(ms)")
p1 = (1 - (1/nopart_part)) * 100


nopart_part_nosgx = get_avg_ratios("sgx_nopart(ms)","nosgx_poly_ni(ms)")
p2 = (1 - (1/nopart_part_nosgx)) * 100

part_nosgx = get_avg_ratios("sgx_part(ms)","nosgx_poly_ni(ms)")
p3 = (1 - (1/part_nosgx)) * 100

print(f'>>>> Nopart vs part = {nopart_part} percent = {p1}')
print(f'>>>> Nopart vs nosgx = {nopart_part_nosgx} percent = {p2}')
print(f'>>> Part vs nosgx = {part_nosgx} percent = {p3}')
